Computing Betweenness Centrality in Link Streams

Betweeness centrality is one of the most important concepts in graph analysis. It was recently extended to link streams, a graph generalization where links arrive over time. However, its computation raises non-trivial issues, due in particular to the fact that time is considered as continuous. We provide here the first algorithms to compute this generalized betweenness centrality, as well as several companion algorithms that have their own interest. They work in polynomial time and space, we illustrate them on typical examples, and we provide an implementation.

==> Code/Drawing/Drawing.py <==
# coding: utf-8
# TODO
# Nettoyage vieux code / Commentaires code
# Documentation
# Remplacer les print(...\n)
# Gestion des erreurs (noeud non ajouté...)

import sys


def drange(start, stop, step):
    r = start
    while r <= stop:
        yield r
        r += step

class Drawing:

    alpha = 0.0
    omega = 0.0
    discrete = -1

    time_unit = 500
    node_unit = 600
    offset_x = 3450
    offset_y = 2250
    
    num_node_intervals = 0
    # Is incremented by one if time marks are used too
    num_time_intervals = 0
    num_parameters = 0
    totalval_parameters = 0

    first_node = ""

    nodes = {}
    node_cpt = 1

    colors = {}
    color_cpt = 31


    def __init__(self, alpha=0.0, omega=10.0, time_width=500, discrete=0):
        print("""#FIG 3.2  Produced by xfig version 3.2.5b\n\
Landscape\n\
Center\n\
Inches\n\
Letter\n\
100.00\n\
Single\n\
-2\n\
1200 2\n""")

        self.alpha = float(alpha)
        self.omega = float(omega)
        self.time_unit = time_width
        self.discrete = discrete

        self.linetype = 2

        # Useful predefined colors
        self.addColor("grey", "#888888")



    def setLineType(def_linetype):
        self.linetype = def_linetype

    def addColor(self, name, hex):
        self.color_cpt += 1
        self.colors[name] = self.color_cpt

        print("0 " + str(self.color_cpt) + " " + str(hex))

    def addNode(self, u, times=[], color=0, linetype=None):
        if self.discrete > 0:
            self.addDiscreteNode(u, times, color)
        else:
            self.addContinuousNode(u, times, color, linetype)

    def addDiscreteNode(self, u, times=[], color="grey", width=1):

        if color in self.colors:
            color = self.colors[color]

        if self.node_cpt == 1:
            self.first_node = u

        self.node_cpt += 1
        self.nodes[u] = self.node_cpt

        print("4 0 " + str(color) + " 50 -1 0 30 0.0000 4 135 120 " + str(self.offset_x + int(self.alpha * self.time_unit) - 400) + " " + str(self.offset_y + 125 + int(self.node_cpt * self.node_unit)) + " " + str(u) + "\\001")

        
        if len(times) == 0:
            for i in drange(self.alpha, self.omega, self.discrete):
                print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + self.nodes[u]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")
        else:
            for (i,j) in times:
                for x in drange(i, j, self.discrete):
                    print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(x * self.time_unit)) + " " + str(self.offset_y + self.nodes[u]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")



    def addContinuousNode(self, u, times=[], color=0, linetype=None):
        """ nodeId : identifiant du noeud
            times : suite d'intervalles de temps ou le noeud est actif
        """

        if linetype is None:
            linetype = self.linetype

        if color in self.colors:
            color = self.colors[color]

        if self.node_cpt == 1:
            self.first_node = u

        self.node_cpt += 1
        self.nodes[u] = self.node_cpt

        print("4 0 " + str(color) + " 50 -1 0 30 0.0000 4 135 120 " + str(self.offset_x + int(self.alpha * self.time_unit) - 400) + " " + str(self.offset_y + 125 + int(self.node_cpt * self.node_unit)) + " " + str(u) + "\\001")

        if len(times) == 0:
            print("""2 1 """ + str(linetype) + """ 2 """ + str(color) + """ 7 50 -1 -1 6.000 0 0 7 0 0 2\n \
          """ + str(self.offset_x + int(self.alpha * self.time_unit)) + """ """ + str(self.offset_y + int(self.node_cpt * self.node_unit)) + """ """ + str(self.offset_x + int(self.omega * self.time_unit)) + """ """ + str(self.offset_y + int(self.node_cpt * self.node_unit)))
        else:
            for (i,j) in times:
                print("""2 1 """ + str(linetype) + """ 2 """ + str(color) + """ 7 50 -1 -1 6.000 0 0 7 0 0 2\n \
          """ + str(self.offset_x + int(i* self.time_unit)) + """ """ + str(self.offset_y + int(self.node_cpt * self.node_unit)) + """ """ + str(self.offset_x + int(j * self.time_unit)) + """ """ + str(self.offset_y + int(self.node_cpt * self.node_unit)))

    def addLink(self, u, v, b, e, curving=0.0, color=0, height=0.5, width=3):
        if self.discrete > 0:
            self.addDiscreteLink(u, v, b, e, curving, color, height, width)
        else:
            self.addContinuousLink(u, v, b, e, curving, color, height, width)

    def addDiscreteLink(self, u, v, b, e, curving=0.0, color=0, height=0.5, width=3):
        if color in self.colors:
            color = self.colors[color]
        if self.nodes[u] > self.nodes[v]:
            (u,v) = (v,u)
        for i in drange(b,e, self.discrete):
            # Draw circles for u and v
            print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + self.nodes[u]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")
            print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + self.nodes[v]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")
            
            # Link them
            x1, y1 = self.offset_x + int(i * self.time_unit), self.offset_y + self.nodes[u]*self.node_unit
            x2 = self.offset_x + int((i + curving) * self.time_unit)
            y2 = int((self.offset_y + self.nodes[v]*self.node_unit) - 0.5 * (self.nodes[v]-self.nodes[u]) * self.node_unit) 
            x3 = self.offset_x + int(i * self.time_unit)
            y3 = self.offset_y + self.nodes[v]*self.node_unit

            sys.stdout.write("3 2 0 " + str(width) + " " + str(color) + " 7 50 -1 -1 0.000 0 0 0 3\n")
            sys.stdout.write("%s %s %s %s %s %s\n" % (x1, y1, x2, y2, x3, y3))
            sys.stdout.write("0.000 -1.000 0.000\n")

            numnodes = abs(self.nodes[u] - self.nodes[v])


    def addContinuousLink(self, u, v, b, e, curving=0.0, color=0, height=0.5, width=3):
        if color in self.colors:
            color = self.colors[color]
        if self.nodes[u] > self.nodes[v]:
            (u,v) = (v,u)

        # Draw circles for u and v
        print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[u]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")
        print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[v]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")
        
        # Link them
        x1, y1 = self.offset_x + int(b * self.time_unit), self.offset_y + self.nodes[u]*self.node_unit
        x2 = self.offset_x + int((b + curving) * self.time_unit)
        y2 = int((self.offset_y + self.nodes[v]*self.node_unit) - 0.5 * (self.nodes[v]-self.nodes[u]) * self.node_unit) 
        x3 = self.offset_x + int(b * self.time_unit)
        y3 = self.offset_y + self.nodes[v]*self.node_unit

        sys.stdout.write("3 2 0 " + str(width) + " " + str(color) + " 7 50 -1 -1 0.000 0 0 0 3\n")
        sys.stdout.write("%s %s %s %s %s %s\n" % (x1, y1, x2, y2, x3, y3))
        sys.stdout.write("0.000 -1.000 0.000\n")

        numnodes = abs(self.nodes[u] - self.nodes[v])

        # Add duration
        print("2 1 0 " + str(width) + " " + str(color) + " 7 50 -1 -1 0.000 0 0 -1 0 0 2")
        print(str(self.offset_x + int((b + curving) * self.time_unit)) + " " + str(self.offset_y + int(self.nodes[u]*self.node_unit + (numnodes*self.node_unit*height))) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + self.nodes[v]*self.node_unit - (numnodes*self.node_unit*(1-height))))

    def addNodeCluster(self, u, times=[], color=0, width=200):

        margin = int(width / 2)

        if color in self.colors:
            color = self.colors[color]        

        if len(times) == 0:
            times = [(self.alpha, self.omega)]

        for (i,j) in times:
            (x1, y1) = ( self.offset_x + int(i * self.time_unit), self.offset_y + int(self.nodes[u]*self.node_unit) - margin )
            (x2, y2) = ( self.offset_x + int(j * self.time_unit), self.offset_y + int(self.nodes[u]*self.node_unit) - margin ) 
            (x3, y3) = ( self.offset_x + int(j * self.time_unit), self.offset_y + int(self.nodes[u]*self.node_unit) + margin ) 
            (x4, y4) = ( self.offset_x + int(i*self.time_unit), self.offset_y + int(self.nodes[u]*self.node_unit) + margin ) 

            print("2 2 0 0 0 " + str(color) + " 51 -1 20 0.000 0 0 -1 0 0 5")
            print(str(x1) + " " + str(y1) + " " + str(x2) + " " + str(y2) + " " + str(x3) + " " + str(y3) + " " + str(x4) + " " + str(y4) + " " + str(x1) + " " + str(y1))

    def addParameter(self, letter, value, color=0, width=1):
        if color in self.colors:
            color = self.colors[color]

        # Place at top? Confusing with time intervals...
        pos_segment_y = self.offset_y + (self.nodes[self.first_node] * self.node_unit) - (150 * self.num_time_intervals) - 400
        # Place at bottom instead? Then needs to be written last.
        # pos_segment_y = self.offset_y + self.node_cpt * self.node_unit + 2*self.node_unit

        if self.num_parameters == 0:
            paramoffset = 0
        else:
            paramoffset = 200

        print("2 1 " + str(color) + " " + str(width) + " 0 7 50 -1 -1 0.000 0 0 -1 1 1 2")
        print("13 1 1.00 60.00 120.00")
        print("13 1 1.00 60.00 120.00")
        print(str(self.offset_x + (self.totalval_parameters * self.time_unit  + (self.num_parameters * paramoffset))) + " " + str(pos_segment_y) + " " + str(self.offset_x + int(value * self.time_unit) + (self.totalval_parameters * self.time_unit + (self.num_parameters * paramoffset))) + " " + str(pos_segment_y))

        valtocenter = int(value * self.time_unit / 2) - (200 + (50 * max(int(value) - 2, 0))) 

        print("4 0 0 50 -1 32 14 0.0000 4 180 375 " + str(self.offset_x + (self.totalval_parameters * self.time_unit + int(self.num_parameters * paramoffset)) + valtocenter)  + " " + str(pos_segment_y - 150)  + " " + str(letter) + " = " + str(value) + "\\001")
        self.totalval_parameters += value
        self.num_parameters += 1

    def addNodeIntervalMark(self, u, v, color=0, width=1):
        if color in self.colors:
            color = self.colors[color]

        pos_segment_x = self.offset_x - (150 * self.num_node_intervals) - 600

        print("2 1 " + str(color) + " " + str(width) + " 0 7 50 -1 -1 0.000 0 0 -1 1 1 2")
        print("13 1 1.00 60.00 120.00")
        print("13 1 1.00 60.00 120.00")
        print(str(pos_segment_x) + " " + str(self.offset_y + self.nodes[u] * self.node_unit) + " " + str(pos_segment_x) + " " + str(self.offset_y + self.nodes[v] * self.node_unit))
        self.num_node_intervals += 1


    def addTimeNodeMark(self, t, v, color=0, width=2, depth=49):
        if color in self.colors:
            color = self.colors[color]

        print("2 1 0 "+ str(width) + " " + str(color) + " 7 " + str(depth) + " -1 -1 0.000 0 0 -1 0 0 2")
        print(str(self.offset_x + int(t * self.time_unit) - 50 ) + " " + str(self.offset_y + self.nodes[v]*self.node_unit - 50) + " " + str(self.offset_x + int(t * self.time_unit) + 50 ) + " " + str(self.offset_y + self.nodes[v]*self.node_unit + 50))

        print("2 1 0 "+ str(width) + " " + str(color) + " 7 " + str(depth) + " -1 -1 0.000 0 0 -1 0 0 2")
        print(str(self.offset_x + int(t * self.time_unit) - 50 ) + " " + str(self.offset_y + self.nodes[v]*self.node_unit + 50) + " " + str(self.offset_x + int(t * self.time_unit) + 50 ) + " " + str(self.offset_y + self.nodes[v]*self.node_unit - 50))

    def addTimeIntervalMark(self, b, e, color=0, width=1):
        pos_segment_y = self.offset_y + (self.nodes[self.first_node] * self.node_unit) - (100 * self.num_time_intervals) - 200

        print("2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 1 2")
        print("13 1 1.00 60.00 120.00")
        print("13 1 1.00 60.00 120.00")
        print(str(self.offset_x + b * self.time_unit) + " " + str(pos_segment_y) + " " + str(self.offset_x + (e * self.time_unit)) + " " + str(pos_segment_y))
        self.num_time_intervals += 1

    def addPath(self, path, start, end, gamma=0, color=0, width=1, depth=51):

        if color in self.colors:
            color = self.colors[color]
        
        t0 = path[0][0]
        u0 = path[0][1]
        xi = self.offset_x + int(start * self.time_unit)
        yi = self.offset_y + self.nodes[u0] * self.node_unit
            
        xj = self.offset_x + int((t0) * self.time_unit) 
        yj = self.offset_y + self.nodes[u0] * self.node_unit


        coords = [(xi,yi), (xj,yj)]

        for (t,u,v) in path:
            xi = self.offset_x + int(t * self.time_unit)
            yi = self.offset_y + self.nodes[u] * self.node_unit
            
            xj = self.offset_x + int((t + gamma) * self.time_unit) 
            yj = self.offset_y + self.nodes[v] * self.node_unit
            
            coords.append((xi,yi))
            coords.append((xj,yj))

        tk = path[-1][0]
        vk = path[-1][2]
        xi = self.offset_x + int(tk * self.time_unit)
        yi = self.offset_y + self.nodes[vk] * self.node_unit
            
        xj = self.offset_x + int((end) * self.time_unit) 
        yj = self.offset_y + self.nodes[vk] * self.node_unit
        coords.append((xi,yi))
        coords.append((xj,yj))

        print("2 1 0 " + str(width) + " " + str(color) + " 7 " + str(depth) + " -1 -1 0.000 0 0 -1 0 0 " + str(len(coords)))
        print(" ".join([ " ".join(map(str, i)) for i in coords ] ))

    def addRectangle(self, u, v, b, e, width=100, depth=51, color=0, border="", bordercolor=0, borderwidth=2):
        
        margin = int(width/2)

        if color in self.colors:
            color = self.colors[color]
        if bordercolor in self.colors:
            bordercolor = self.colors[bordercolor]

        # Print border lrtb (if any)
        if "l" in border:
            print("2 1 0 " + str(borderwidth) + " " + str(bordercolor) + " 7 48 -1 -1 0.000 0 0 -1 0 0 2")
            print(str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[u] * self.node_unit - margin) + " " + str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[v] * self.node_unit + margin) + "\n")
        if "r" in border:
            print("2 1 0 " + str(borderwidth) + " " + str(bordercolor) + " 7 48 -1 -1 0.000 0 0 -1 0 0 2")
            print(str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + self.nodes[u] * self.node_unit - margin) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + self.nodes[v] * self.node_unit + margin) + "\n")
        if "t" in border:
            print("2 1 0 " + str(borderwidth) + " " + str(bordercolor) + " 7 48 -1 -1 0.000 0 0 -1 0 0 2")
            print(str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[u] * self.node_unit - margin) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + self.nodes[u] * self.node_unit - margin))
        if "b" in border:
            print("2 1 0 " + str(borderwidth) + " " + str(bordercolor) + " 7 48 -1 -1 0.000 0 0 -1 0 0 2")
            print(str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[v] * self.node_unit + margin) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + self.nodes[v] * self.node_unit + margin))

        if color > -1:
            # Print rectangle
            print("2 2 0 0 0 " + str(color) + " " + str(depth) + " -1 20 0.000 0 0 -1 0 0 5")
            print(str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + int(self.nodes[u]*self.node_unit) - margin) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + int(self.nodes[u]*self.node_unit) - margin) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + int(self.nodes[v]*self.node_unit) + margin) + " " + str(self.offset_x + int(b*self.time_unit)) + " " + str(self.offset_y + int(self.nodes[v]*self.node_unit) + margin) + " " + str(self.offset_x + int(b*self.time_unit)) + " " + str(self.offset_y + int(self.nodes[u]*self.node_unit) - margin) )

    def addTime(self, t, label="", width=1, font=12, color=0):
        # Possibilite de changer le type de ligne, la couleur, etc.
        if self.num_time_intervals == 0:
            self.num_time_intervals = 1

        if color in self.colors:
            color = self.colors[color]

        linetype = 1

        print("""2 1 """ + str(linetype) + """ """ + str(width) + """  """ + str(color) + """ 7 50 -1 -1 2.000 0 0 7 0 0 2\n \
          """ + str(self.offset_x + int(t * self.time_unit)) + """ """ + str(self.offset_y + int(2 * self.node_unit - 150)) + """ """ + str(self.offset_x + int(t * self.time_unit)) + """ """ + str(self.offset_y + int(self.node_cpt * self.node_unit + 300)))

        # Add label if any
        print("4 0 " + str(color) + " 50 -1 0 " + str(font) + " 0.0000 4 135 120 " + str(self.offset_x + int(t * self.time_unit) - (2 * font * len(label))) + " " + str(self.offset_y - 175 + int(2 * self.node_unit)) + " " + str(label) + "\\001")

    def addTimeLine(self, ticks=1, marks=None):
        timeline_y = self.node_cpt * self.node_unit + int(self.node_unit / 2)
        
        vals = []
        i = self.alpha
        while i < self.omega:
            if (i).is_integer():
                vals.append((int(i),int(i)))
            else:
                vals.append((i,i))
            i = i+ticks
        
        if marks is not None:
            # Ajouter/remplacer les valeurs (t, v)
            for (t,v) in marks:
                found = False
                for x in range(0, len(vals)):
                    if vals[x][0] == t:
                        vals[x] = (t,v)
                        found = True
                if not found:
                    vals.append((t,v))

        # Time arrow
        if self.discrete > 0:
            start, end = self.omega - 0.5, self.omega
        else:
            start, end = self.alpha, self.omega     

        print("2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2")
        print("1 1 1.00 60.00 120.00")
        print(str(self.offset_x + int(start * self.time_unit)) + " " + str(self.offset_y + timeline_y) + " " + str(self.offset_x + int(end * self.time_unit)) + " " + str(self.offset_y + timeline_y))

        # Time ticks
        for (i,j) in vals:
            print("2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 0 0 2")
            print(str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + timeline_y) + " " + str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + timeline_y + 30))
            if i < self.omega - 1:
                print("4 1 0 50 -1 0 20 0.0000 4 135 120 " + str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + timeline_y + 250) + " " + str(j) + "\\001")

        # Write "time"
        print("4 2 0 50 -1 0 20 0.0000 4 135 120 " + str(self.offset_x + int(self.omega * self.time_unit)) + " " + str(self.offset_y + timeline_y + 250) + " time\\001")

    def __del__(self):
        # Adds white rectangle in background around first node (for EPS bounding box)
        self.addRectangle(self.first_node, self.first_node, self.alpha, self.omega, width=300,depth=60, color=7)

# main
if __name__ == '__main__':

    # s = Drawing()
    # s = Drawing(alpha=0, omega=10)
    s = Drawing(alpha=0, omega=10)

    s.addColor("grey", "#888888")
    s.addColor("red", "#ff0000")

    s.addNode("u")
    s.addNode("v")
    s.addNode("x")

    # s.addNodeCluster("u", [(0.5,2)], color=11, width=200)
    # s.addNodeCluster("v", color=11)
    s.addRectangle("u", "v", 4, 6, color=12)
    # s.addNodeCluster("u", [(6,7.5)], color="red")

    s.addLink("u", "v", 1.5, 6, curving=0.2)
    s.addLink("v", "x", 3, 5)

    s.addPath([(2, "u", "v"), (4, "v", "x")], 1, 9, width=5, color=11)

    # s.addLink("u", "v", 1, 4, height=0.25)
    # s.addLink("u", "v", 5, 7)
    # s.addLink("v", "x", 3, 4)

    # s.addTimeLine(ticks=2, marks=[(2, "a"), (2.5, "c"), (5, "t"), (6, "b")])
    s.addTimeLine(ticks=2)


==> Code/Drawing/ex-intro.py <==
from Drawing import *
s = Drawing(alpha=0, omega=32)
s.addColor("mygrey","#CCCCCC")
s.addNode("a", [(0,32)])
s.addNode("b", [(0,32)])
s.addNode("c", [(0,32)])
s.addNode("d", [(0,32)])
s.addNode("e", [(0,32)])

s.addNodeCluster("c", [(3.04,3.36)], width=22.6536, color=0)
s.addNodeCluster("c", [(3.36,3.68)], width=26.8993, color=0)
s.addNodeCluster("c", [(3.68,4)], width=31.145, color=0)
s.addNodeCluster("c", [(4,4.32)], width=35.3907, color=0)
s.addNodeCluster("c", [(4.32,4.64)], width=39.6364, color=0)
s.addNodeCluster("c", [(4.64,4.96)], width=43.8821, color=0)
s.addNodeCluster("c", [(4.96,5.28)], width=88.7961, color=0)
s.addNodeCluster("c", [(5.28,5.6)], width=88.7961, color=0)
s.addNodeCluster("c", [(5.6,5.92)], width=88.7961, color=0)
s.addNodeCluster("c", [(5.92,6.24)], width=65.1302, color=0)
s.addNodeCluster("c", [(6.24,6.56)], width=53.0221, color=0)
s.addNodeCluster("c", [(6.56,6.88)], width=40.914, color=0)
s.addNodeCluster("c", [(6.88,7.2)], width=87.0762, color=0)
s.addNodeCluster("c", [(7.2,7.52)], width=87.0762, color=0)
s.addNodeCluster("c", [(7.52,7.84)], width=87.0762, color=0)
s.addNodeCluster("c", [(7.84,8.16)], width=23.4398, color=0)
s.addNodeCluster("c", [(8.16,8.48)], width=23.4398, color=0)
s.addNodeCluster("c", [(8.48,8.8)], width=23.4398, color=0)
s.addNodeCluster("c", [(8.8,9.12)], width=23.4398, color=0)
s.addNodeCluster("c", [(9.12,9.44)], width=134.005, color=0)
s.addNodeCluster("c", [(9.44,9.76)], width=134.005, color=0)
s.addNodeCluster("c", [(9.76,10.08)], width=134.005, color=0)
s.addNodeCluster("c", [(10.08,10.4)], width=134.005, color=0)
s.addNodeCluster("c", [(10.4,10.72)], width=134.005, color=0)
s.addNodeCluster("c", [(10.72,11.04)], width=134.005, color=0)
s.addNodeCluster("c", [(18.08,18.4)], width=32.973, color=0)
s.addNodeCluster("c", [(18.4,18.72)], width=50.2703, color=0)
s.addNodeCluster("c", [(18.72,19.04)], width=67.5676, color=0)
s.addNodeCluster("c", [(19.04,19.36)], width=61.2776, color=0)
s.addNodeCluster("c", [(19.36,19.68)], width=56.5602, color=0)
s.addNodeCluster("c", [(19.68,20)], width=51.8428, color=0)
s.addNodeCluster("c", [(20,20.32)], width=47.1253, color=0)
s.addNodeCluster("c", [(20.32,20.64)], width=42.4079, color=0)
s.addNodeCluster("c", [(20.64,20.96)], width=37.6904, color=0)
s.addNodeCluster("c", [(20.96,21.28)], width=32.973, color=0)
s.addNodeCluster("c", [(21.28,21.6)], width=28.2555, color=0)
s.addNodeCluster("c", [(21.6,21.92)], width=23.5381, color=0)
s.addNodeCluster("c", [(25.12,25.44)], width=30.6571, color=0)
s.addNodeCluster("c", [(25.44,25.76)], width=42.8367, color=0)
s.addNodeCluster("c", [(25.76,26.08)], width=55.0163, color=0)
s.addNodeCluster("c", [(26.08,26.4)], width=67.1959, color=0)
s.addNodeCluster("c", [(26.4,26.72)], width=79.3754, color=0)
s.addNodeCluster("c", [(26.72,27.04)], width=91.5553, color=0)
s.addNodeCluster("c", [(27.04,27.36)], width=36.9828, color=0)
s.addNodeCluster("c", [(27.36,27.68)], width=35.9947, color=0)
s.addNodeCluster("c", [(27.68,28)], width=34.1283, color=0)
s.addNodeCluster("c", [(28,28.32)], width=42.365, color=0)
s.addNodeCluster("c", [(28.32,28.64)], width=33.845, color=0)
s.addNodeCluster("c", [(28.64,28.96)], width=25.325, color=0)
s.addNodeCluster("b", [(2.08,2.4)], width=51.4496, color=0)
s.addNodeCluster("b", [(2.4,2.72)], width=51.4496, color=0)
s.addNodeCluster("b", [(2.72,3.04)], width=51.4496, color=0)
s.addNodeCluster("b", [(3.04,3.36)], width=43.8821, color=0)
s.addNodeCluster("b", [(3.36,3.68)], width=39.6364, color=0)
s.addNodeCluster("b", [(3.68,4)], width=35.3907, color=0)
s.addNodeCluster("b", [(4,4.32)], width=31.145, color=0)
s.addNodeCluster("b", [(4.32,4.64)], width=26.8993, color=0)
s.addNodeCluster("b", [(4.64,4.96)], width=22.6536, color=0)
s.addNodeCluster("b", [(11.04,11.36)], width=150.221, color=0)
s.addNodeCluster("b", [(11.36,11.68)], width=150.221, color=0)
s.addNodeCluster("b", [(11.68,12)], width=150.221, color=0)
s.addNodeCluster("b", [(12,12.32)], width=92.1769, color=0)
s.addNodeCluster("b", [(12.32,12.64)], width=96.973, color=0)
s.addNodeCluster("b", [(12.64,12.96)], width=101.769, color=0)
s.addNodeCluster("b", [(12.96,13.28)], width=106.565, color=0)
s.addNodeCluster("b", [(13.28,13.6)], width=111.361, color=0)
s.addNodeCluster("b", [(13.6,13.92)], width=116.157, color=0)
s.addNodeCluster("b", [(13.92,14.24)], width=207.469, color=0)
s.addNodeCluster("b", [(14.24,14.56)], width=207.469, color=0)
s.addNodeCluster("b", [(14.56,14.88)], width=207.469, color=0)
s.addNodeCluster("b", [(15.84,16.16)], width=109.926, color=0)
s.addNodeCluster("b", [(16.16,16.48)], width=109.926, color=0)
s.addNodeCluster("b", [(16.48,16.8)], width=109.926, color=0)
s.addNodeCluster("b", [(16.8,17.12)], width=109.926, color=0)
s.addNodeCluster("b", [(17.12,17.44)], width=109.926, color=0)
s.addNodeCluster("b", [(17.44,17.76)], width=109.926, color=0)
s.addNodeCluster("b", [(17.76,18.08)], width=109.926, color=0)
s.addNodeCluster("b", [(18.08,18.4)], width=109.926, color=0)
s.addNodeCluster("b", [(18.4,18.72)], width=109.926, color=0)
s.addNodeCluster("b", [(18.72,19.04)], width=109.926, color=0)
s.addNodeCluster("b", [(19.04,19.36)], width=22.9484, color=0)
s.addNodeCluster("b", [(19.36,19.68)], width=27.6658, color=0)
s.addNodeCluster("b", [(19.68,20)], width=32.3833, color=0)
s.addNodeCluster("b", [(20,20.32)], width=37.1007, color=0)
s.addNodeCluster("b", [(20.32,20.64)], width=41.8182, color=0)
s.addNodeCluster("b", [(20.64,20.96)], width=46.5356, color=0)
s.addNodeCluster("b", [(20.96,21.28)], width=51.2531, color=0)
s.addNodeCluster("b", [(21.28,21.6)], width=55.9705, color=0)
s.addNodeCluster("b", [(21.6,21.92)], width=60.688, color=0)
s.addNodeCluster("b", [(21.92,22.24)], width=121.72, color=0)
s.addNodeCluster("b", [(22.24,22.56)], width=121.72, color=0)
s.addNodeCluster("b", [(22.56,22.88)], width=121.72, color=0)
s.addNodeCluster("b", [(23.84,24.16)], width=154.152, color=0)
s.addNodeCluster("b", [(24.16,24.48)], width=154.152, color=0)
s.addNodeCluster("b", [(24.48,24.8)], width=154.152, color=0)
s.addNodeCluster("b", [(24.8,25.12)], width=154.152, color=0)
s.addNodeCluster("b", [(25.12,25.44)], width=91.8983, color=0)
s.addNodeCluster("b", [(25.44,25.76)], width=79.7184, color=0)
s.addNodeCluster("b", [(25.76,26.08)], width=67.539, color=0)
s.addNodeCluster("b", [(26.08,26.4)], width=55.3594, color=0)
s.addNodeCluster("b", [(26.4,26.72)], width=43.1798, color=0)
s.addNodeCluster("b", [(26.72,27.04)], width=31.0002, color=0)
s.addNodeCluster("b", [(27.04,27.36)], width=24.8032, color=0)
s.addNodeCluster("b", [(27.36,27.68)], width=22.5526, color=0)
s.addNodeCluster("b", [(27.68,28)], width=20.7411, color=0)
s.addNodeCluster("d", [(5.92,6.24)], width=23.027, color=0)
s.addNodeCluster("d", [(6.24,6.56)], width=35.1351, color=0)
s.addNodeCluster("d", [(6.56,6.88)], width=47.2432, color=0)
s.addNodeCluster("d", [(6.88,7.2)], width=130.074, color=0)
s.addNodeCluster("d", [(7.2,7.52)], width=130.074, color=0)
s.addNodeCluster("d", [(7.52,7.84)], width=130.074, color=0)
s.addNodeCluster("d", [(7.84,8.16)], width=130.074, color=0)
s.addNodeCluster("d", [(8.16,8.48)], width=130.074, color=0)
s.addNodeCluster("d", [(8.48,8.8)], width=130.074, color=0)
s.addNodeCluster("d", [(8.8,9.12)], width=130.074, color=0)
s.addNodeCluster("d", [(11.04,11.36)], width=220, color=0)
s.addNodeCluster("d", [(11.36,11.68)], width=220, color=0)
s.addNodeCluster("d", [(11.68,12)], width=220, color=0)
s.addNodeCluster("d", [(12,12.32)], width=109.494, color=0)
s.addNodeCluster("d", [(12.32,12.64)], width=104.698, color=0)
s.addNodeCluster("d", [(12.64,12.96)], width=99.9017, color=0)
s.addNodeCluster("d", [(12.96,13.28)], width=95.1057, color=0)
s.addNodeCluster("d", [(13.28,13.6)], width=90.3096, color=0)
s.addNodeCluster("d", [(13.6,13.92)], width=85.5135, color=0)
s.addNodeCluster("d", [(13.92,14.24)], width=193.464, color=0)
s.addNodeCluster("d", [(14.24,14.56)], width=193.464, color=0)
s.addNodeCluster("d", [(14.56,14.88)], width=193.464, color=0)
s.addNodeCluster("d", [(14.88,15.2)], width=193.464, color=0)
s.addNodeCluster("d", [(15.2,15.52)], width=193.464, color=0)
s.addNodeCluster("d", [(15.52,15.84)], width=193.464, color=0)
s.addNodeCluster("d", [(15.84,16.16)], width=185.602, color=0)
s.addNodeCluster("d", [(16.16,16.48)], width=185.602, color=0)
s.addNodeCluster("d", [(16.48,16.8)], width=185.602, color=0)
s.addNodeCluster("d", [(16.8,17.12)], width=185.602, color=0)
s.addNodeCluster("d", [(17.12,17.44)], width=185.602, color=0)
s.addNodeCluster("d", [(17.44,17.76)], width=185.602, color=0)
s.addNodeCluster("d", [(17.76,18.08)], width=185.602, color=0)
s.addNodeCluster("d", [(18.08,18.4)], width=61.0811, color=0)
s.addNodeCluster("d", [(18.4,18.72)], width=43.7838, color=0)
s.addNodeCluster("d", [(18.72,19.04)], width=26.4865, color=0)
s.addNodeCluster("d", [(19.04,19.36)], width=102.555, color=0)
s.addNodeCluster("d", [(19.36,19.68)], width=102.555, color=0)
s.addNodeCluster("d", [(19.68,20)], width=102.555, color=0)
s.addNodeCluster("d", [(20,20.32)], width=102.555, color=0)
s.addNodeCluster("d", [(20.32,20.64)], width=102.555, color=0)
s.addNodeCluster("d", [(20.64,20.96)], width=102.555, color=0)
s.addNodeCluster("d", [(20.96,21.28)], width=102.555, color=0)
s.addNodeCluster("d", [(21.28,21.6)], width=102.555, color=0)
s.addNodeCluster("d", [(21.6,21.92)], width=102.555, color=0)
s.addNodeCluster("d", [(21.92,22.24)], width=102.555, color=0)
s.addNodeCluster("d", [(22.24,22.56)], width=102.555, color=0)
s.addNodeCluster("d", [(22.56,22.88)], width=102.555, color=0)
s.addNodeCluster("d", [(23.84,24.16)], width=59.312, color=0)
s.addNodeCluster("d", [(24.16,24.48)], width=59.312, color=0)
s.addNodeCluster("d", [(24.48,24.8)], width=59.312, color=0)
s.addNodeCluster("d", [(24.8,25.12)], width=59.312, color=0)
s.addNodeCluster("d", [(25.12,25.44)], width=59.312, color=0)
s.addNodeCluster("d", [(25.44,25.76)], width=59.312, color=0)
s.addNodeCluster("d", [(25.76,26.08)], width=59.312, color=0)
s.addNodeCluster("d", [(26.08,26.4)], width=59.312, color=0)
s.addNodeCluster("d", [(26.4,26.72)], width=59.312, color=0)
s.addNodeCluster("d", [(26.72,27.04)], width=59.312, color=0)
s.addNodeCluster("d", [(27.04,27.36)], width=21.8012, color=0)
s.addNodeCluster("d", [(27.36,27.68)], width=25.04, color=0)
s.addNodeCluster("d", [(27.68,28)], width=28.7178, color=0)
s.addNodeCluster("d", [(28,28.32)], width=34.9815, color=0)
s.addNodeCluster("d", [(28.32,28.64)], width=43.5015, color=0)
s.addNodeCluster("d", [(28.64,28.96)], width=52.0214, color=0)
s.addNodeCluster("d", [(28.96,29.28)], width=85.8477, color=0)
s.addNodeCluster("d", [(29.28,29.6)], width=85.8477, color=0)
s.addNodeCluster("d", [(29.6,29.92)], width=85.8477, color=0)
s.addLink("c", "d", 6, 7, color="mygrey")
s.addLink("a", "b", 1, 2, color="mygrey")
s.addLink("d", "e", 9, 11, color="mygrey")
s.addLink("d", "e", 23, 24, color="mygrey")
s.addLink("c", "d", 27, 29, color="mygrey")
s.addLink("a", "b", 15, 16, color="mygrey")
s.addLink("a", "c", 8, 9, color="mygrey")
s.addLink("d", "e", 30, 31, color="mygrey")
s.addLink("b", "d", 12, 14, color="mygrey")
s.addLink("b", "c", 11, 11, color="mygrey")
s.addLink("c", "d", 18, 19, color="mygrey")
s.addLink("d", "e", 16, 16, color="mygrey")
s.addLink("a", "b", 23, 24, color="mygrey")
s.addLink("b", "c", 3, 5, color="mygrey")
s.addLink("b", "c", 25, 28, color="mygrey")
s.addLink("b", "c", 19, 22, color="mygrey")


s.addTimeLine(ticks=2)


==> Code/Drawing/launch.sh <==

if [[ $# -ne 2 ]]; then
    echo "Bad syntax."
    echo "Usage: $0 basename nb_points"
    exit
fi

export PYTHONPATH="${PYTHONPATH}:../Lib/"

python ../betweenness_all.py "$1".ls $2 > "$1".val

python visu.py "$1" > "$1".py

python "$1".py | grep . > "$1".fig; fig2dev -L eps < "$1".fig > "$1".eps

# cat ex.ls | awk 'function min(a, b) { return a < b ? a: b }{if (NF==4) print $1,min(45,$2+3),$3,$4; else print $0;}' > ex-dur.ls 


==> Code/Drawing/visu.py <==
import sys
import math

if len(sys.argv)!=2:
	sys.stderr.write("Usage: %s basename\n")
	sys.stderr.write("Reads a link stream in file basename.ls and node weights in basename.val.\n")
	sys.stderr.write("Writes on standard output a python script that produces an xfig visualization of these data.\n")
	exit(1)
basename = sys.argv[1]

mygrey = "#CCCCCC"

# read link stream (sequence of "b e u v") (undirected)
T = set()
V = set()
E = set()
f = open(basename+".ls")
for line in f:
	l = line.strip().split()
	if len(l)==2:
		assert(l[0] in ("alpha","omega"))
		if l[0]=="alpha":
			alpha = float(l[1])
		else:
			omega = float(l[1])
	else:
		assert(len(l)==4)
		[b,e,u,v] = l
		b = float(b)
		e = float(e)
		assert(b<=e)
		T.add(b)
		T.add(e)
		V.add(u)
		V.add(v)
		E.add((b,e,min(u,v),max(u,v)))
f.close()

# read temporal node values (sequence of "t v val") (t float, val float)
f = open(basename+".val")
val = {}
for line in f:
	l = line.strip().split()
	assert(len(l)==3)
	[t,v,x] = l
	t = float(t)
	if v not in val:
		val[v] = {}
	assert(t not in val[v])
	val[v][t] = float(x)
f.close()

min_val = None
max_val = None
for v in V:
	for t in val[v]:
		if min_val==None or val[v][t]<min_val:
			min_val = val[v][t]
		if max_val==None or val[v][t]>max_val:
			max_val = val[v][t]
#min_val = min([min([val[v][t] for t in val[v]]) for v in V])
#max_val = max([max([val[v][t] for t in val[v]]) for v in V])

def output_preambule(f):
	f.write("from Drawing import *\n")
	f.write("s = Drawing(alpha=%g, omega=%g)\n"%(alpha,omega))
	f.write("s.addColor(\"mygrey\",\""+mygrey+"\")\n")

def output_nodes(f,V):
	for v in sorted(V):
		f.write("s.addNode(\""+v+"\", [(%g,%g)])\n"%(alpha,omega))
	f.write("\n")

max_width = 200
min_width = 20
def val_transfo(x):
	return(min_width+max_width*((x-min_val)/max_val))

def output_values(f,val):
	for v in val:
		times = sorted(val[v].keys())
		for i in xrange(len(times)):
			if i>0:
				start = max(alpha,(times[i]+times[i-1])/2.)
			else:
				start = alpha
			if i<len(times)-1:
				end = min(omega,(times[i]+times[i+1])/2.)
			else:
				end = omega
			if val[v][times[i]] > 0:
				f.write("s.addNodeCluster(\""+v+"\", [(%g,%g)], width=%g, color=0)\n"%(start,end,val_transfo(val[v][times[i]])))
			#f.write("s.addNodeCluster(\""+v+"\", [(%g,%g)], width=%g, color=0)\n"%(start,end,val_transfo(val[v][times[i]])))

def output_links(f,E):
	for (b,e,u,v) in E:
		f.write("s.addLink(\""+u+"\", \""+v+"\", %g, %g, color=\"mygrey\")\n"%(b,e))

def output_end(f):
	f.write("\n")
	f.write("\ns.addTimeLine(ticks=2)\n")
	f.close()

output_preambule(sys.stdout)
output_nodes(sys.stdout,V)
output_values(sys.stdout,val)
output_links(sys.stdout,E)
output_end(sys.stdout)



==> Code/Lib/betweennesslib.py <==
#%autoindent
from graphlib import graph_dist
from lslib import get_graph_neighborhood_minus,get_graph_neighborhood_plus,ls_dist
from vsplib import VSP,plusvol,timesvol,divvol,plusvol
from latencylib import Latency_lists

# utility functions
# given a link stream L, two nodes u and w, a latency pair (s,a) from u to w, and the ordered latency list LL from u to w, compute ... see paper.

def PrevList(L,u,w,(s,a),LL):
	R,vol = [],(0.,0)
	dist_su_aw = ls_dist(L,(s,u),a).get((a,w),None)
	assert(dist_su_aw!=None)
	if s==a:
		d_u_w = graph_dist(get_graph_neighborhood_minus(L,s),u).get(w,None)
		if d_u_w==dist_su_aw:
			return(R)
	for (s_prime,a_prime) in reversed(LL):
		if s_prime<s:
			if a_prime-s_prime<a-s:
				R.append((s_prime,vol))
				return(R)
			if a_prime-s_prime==a-s:
				dist_su_aw_prime = ls_dist(L,(s_prime,u),a_prime).get((a_prime,w),None)
				if dist_su_aw==None or (dist_su_aw_prime!=None and dist_su_aw_prime<dist_su_aw):
					R.append((s_prime,vol))
					return(R)
				if dist_su_aw_prime!=None and dist_su_aw_prime == dist_su_aw: # then necessarily dist_su_aw!=None
					R.append((s_prime,vol))
					d_u_w = graph_dist(get_graph_neighborhood_minus(L,s_prime),u).get(w,None)
					if s_prime==a_prime and d_u_w==dist_su_aw:
						return(R)
					vol = plusvol(vol,VSP(L,(s_prime,u),(a_prime,w)))
	R.append((L.alpha,vol))
        return R

def NextList(L,u,w,(s,a),LL):
	R,vol = [],(0.,0)
	dist_su_aw = ls_dist(L,(s,u),a).get((a,w),None)
	assert(dist_su_aw!=None)
	if s==a:
		d_u_w = graph_dist(get_graph_neighborhood_plus(L,a),u).get(w,None)
		if d_u_w==dist_su_aw:
			return(R)
	for (s_prime,a_prime) in LL:
		if a_prime>a:
			if a_prime-s_prime<a-s:
				R.append((a_prime,vol))
				return(R)
			if a_prime-s_prime==a-s:
				dist_su_aw_prime = ls_dist(L,(s_prime,u),a_prime).get((a_prime,w),None)
				if dist_su_aw==None or (dist_su_aw_prime!=None and dist_su_aw_prime<dist_su_aw):
					R.append((a_prime,vol))
					return(R)
				if dist_su_aw_prime!=None and dist_su_aw_prime == dist_su_aw: # then necessarily dist_su_aw!=None
					R.append((a_prime,vol))
					d_u_w = graph_dist(get_graph_neighborhood_plus(L,a_prime),u).get(w,None)
					if s_prime==a_prime and d_u_w==dist_su_aw:
						return(R)
					vol = plusvol(vol,VSP(L,(s_prime,u),(a_prime,w)))
	R.append((L.omega,vol))
        return R

# computes the contribution of nodes u and w to the betweenness of (t,v) in L
def Contribution(L,u,w,(t,v),LL):
	assert u in L.V and w in L.V and v in L.V
	assert t>=L.alpha and t <= L.omega
	# add t to event times to ensure that ls_dist(L,(s,u),a) will compute a value for (t,v)
	L.eventtimes = [x for x in L.eventtimes if x<t]+[t]+[x for x in L.eventtimes if x>t]
        vol_tv=(0.,0)
        for (s,a) in LL:
                if t >= s and t <= a:
			dist_su = ls_dist(L,(s,u),a)
			dist_tv = ls_dist(L,(t,v),a)
			if (t,v) in dist_su and (a,w) in dist_tv:
				d_su_aw = dist_su[(a,w)]
				d_su_tv = dist_su[(t,v)]
				d_tv_aw = dist_tv[(a,w)]
				if d_su_aw == d_su_tv+d_tv_aw:
					vsp_su_tv = VSP(L,(s,u),(t,v))
					vsp_tv_aw = VSP(L,(t,v),(a,w))
					if vsp_su_tv!=(0.,0) and vsp_tv_aw!=(0.,0):
						vol_tv = timesvol(vsp_su_tv,vsp_tv_aw)
				break
	if vol_tv==(0.,0):
		return(0.)
	middle = VSP(L,(s,u),(a,w))
	Prev = PrevList(L,u,w,(s,a),LL)
	Next = NextList(L,u,w,(s,a),LL)
	contrib = 0.
	s_prime = s
        for (s_left,left) in Prev:
                a_prime = a
        	for (a_right,right) in Next:
			contrib += (s_prime-s_left)*(a_right-a_prime)*divvol(vol_tv,plusvol(plusvol(left,right),middle))
			a_prime = a_right
                s_prime = s_left
        return contrib

def Betweenness(L,(t,v)):
	assert v in L.V and t >= L.alpha and t <= L.omega
        B = 0.
        for u in L.V:
                LL = Latency_lists(L,u)
                for w in L.V:
                        B += Contribution(L,u,w,(t,v),LL[w])
        return B



==> Code/Lib/graphlib.py <==
#%autoindent
import Queue

def graph_dist(N,v):
	d = {}
	d[v]=0
	if v not in N:
		return d
	q = Queue.Queue()
	q.put(v)
	while not q.empty():
		v = q.get()
		assert v in N
		for u in N[v]:
			if u not in d:
				q.put(u)
				d[u] = d[v]+1
	return d

def graph_is_reachable(N,w,v):
	if w==v:
		return True
	if w not in N or v not in N:
		return False
	marked = set()
	q = Queue.Queue()
	q.put(v)
	marked.add(v)
	while not q.empty():
		v = q.get()
		assert v in N
		for u in N[v]:
			if u not in marked:
				if u==w:
					return True
				q.put(u)
				marked.add(u)
	return False

def graph_non_trivial_connected_components(N):
	result = []
	marked = set()
	for v in N:
		if v not in marked:
			component = set()
			component.add(v)
			q = Queue.Queue()
			q.put(v)
			marked.add(v)
			while not q.empty():
				v = q.get()
				assert v in N
				for u in N[v]:
					if u not in marked:
						component.add(u)
						q.put(u)
						marked.add(u)
			result.append(component)
	return result

# given a graph described by its neighborhood dict N, and a node v,
# computes the distance d[u] and number of shortest paths s[u]
# from v to any other node u.
def graph_dist_sigma(N,v):
	d = {}
	s = {}
	d[v]=0
	s[v]=1
	if v not in N:
		return (d,s)
	q = Queue.Queue()
	q.put(v)
	while not q.empty():
		v = q.get()
		assert v in N
		for u in N[v]:
			if u not in d:
				q.put(u)
				d[u] = d[v]+1
				s[u] = 0
			if d[u]==d[v]+1:
				s[u] += s[v]
	return (d,s)



==> Code/Lib/latencylib.py <==
#%autoindent
from graphlib import graph_non_trivial_connected_components
from lslib import get_graph_neighborhood

# Given a link stream L and a node u, returns the (ordered) latency list LL[w] from u to w, for all node w.
# This is the list of all pairs (s,a) of event times such that the latency from (s,u) to (a,w) is equal to a-s.
def Latency_lists(L,u):
	LL = {w:[] for w in L.V}
        for t in L.eventtimes:
                LL[u].append((t,t))
        	components = graph_non_trivial_connected_components(get_graph_neighborhood(L,t))
	        for C in components:
                	s,X = None,set()
                	for w in C:
				if len(LL[w])>0:
					(s_prime,a_prime)=LL[w][-1]
					if s==None or s_prime>s:
						s,X = s_prime,{w}
					elif s_prime==s:
						X.add(w)
			if len(X)>0:
				for w in C.difference(X):
						LL[w].append((s,t))
	return(LL)



==> Code/Lib/lslib.py <==
#%autoindent

from graphlib import graph_dist
from collections import deque

class LinkStream:
	def __init__(self):
		self.alpha = None
		self.omega = None
		self.V = set()
		self.E = set()
		self.eventtimes = []

# read input file describing the link stream L = (T=[alpha,omega],V,E),eventtimes
def read_link_stream(f):
	L = LinkStream()
	for l in f:
		if len(l)==1 or l[0]=='#':
			continue
	        l=l.strip().split()
		if len(l)==2:
			assert l[0] in ["alpha","omega"]
	                if l[0]=="alpha":
	                        L.alpha = float(l[1])
	                else:
	                        L.omega = float(l[1])
	        else:
	                assert(len(l)==4)
	                [b,e,x,y] = l
	                b = float(b)
	                e = float(e)
	                L.V.add(x)
	                L.V.add(y)
	                L.E.add((b,e,x,y))
	                L.E.add((b,e,y,x))
	assert L.alpha != None
	assert L.omega != None
	L.eventtimes = list(set([b for (b,_,_,_) in L.E]+[e for (_,e,_,_) in L.E]))
	L.eventtimes.sort()
	assert L.eventtimes[0]>=L.alpha and L.eventtimes[-1]<=L.omega
	return(L)

# Functions to get neighborhoods of the graph at a given instant t in the link stream.
# inefficient but simple...

def get_graph_neighborhood(L,t):
        N = {}
        for (b,e,u,v) in L.E:
                if b<=t and e>=t:
                        if u not in N:
                                N[u]=set()
                        N[u].add(v)
                        if v not in N:
                                N[v]=set()
                        N[v].add(u)
        for v in N:
                N[v] = list(N[v])
        return N

def get_graph_neighborhood_minus(L,t):
        N = {}
        for (b,e,u,v) in L.E:
                if b<t and e>=t:
                        if u not in N:
                                N[u]=set()
                        N[u].add(v)
                        if v not in N:
                                N[v]=set()
                        N[v].add(u)
        for v in N:
                N[v] = list(N[v])
        return N

def get_graph_neighborhood_plus(L,t):
        N = {}
        for (b,e,u,v) in L.E:
                if b<=t and e>t:
                        if u not in N:
                                N[u]=set()
                        N[u].add(v)
                        if v not in N:
                                N[v]=set()
                        N[v].add(u)
        for v in N:
                N[v] = list(N[v])
        return N

# compute for all w in V and all event time t from i to j the distance Dist[(t,w)] from (i,u) to (t,w)
def ls_dist(L,(i,u),j):
        Dist = {}
        # first compute distances at time i
        d_iu = graph_dist(get_graph_neighborhood(L,i),u)
        for w in d_iu:
                Dist[(i,w)] = d_iu[w]
        # if i==j then done
        if i==j:
                return Dist
        # otherwise, take pairs (t,t_prime) of consecutive event times in increasing order and compute distances at time t_prime from the ones at time t
        t = i
        for t_prime in [x for x in L.eventtimes if i<x and x<j]+[j]:
                assert t_prime>t
                # use a queue Q and a list X; both contain pairs (w,d) where w is a node and d is a distance;
                # process elements from Q and X one by one by increasing order of distance; no addition to X;
                # use X in reverse order to remove elements at is end (for efficiency)
                Q = deque([])
                X = [(x,Dist[(t,x)]) for x in L.V if (t,x) in Dist]
                X.sort(key=lambda x: x[1], reverse=True)
                while len(Q)>0 or len(X)>0:
                        # take the first element of Q or X with minimal d...
                        if len(Q)==0:
                                (w,d) = X.pop()
                        elif len(X)==0:
                                (w,d) = Q.pop()
                        else:
                                (_,dQ) = Q[-1]
                                (_,dX) = X[-1]
                                if dQ<dX:
                                        (w,d) = Q.pop()
                                        assert(d==dQ)
                                else:
                                        (w,d) = X.pop()
                                        assert(d==dX)
                        # ...and process it
                        if (t_prime,w) not in Dist:
                                Dist[(t_prime,w)] = d
                        N_prime = get_graph_neighborhood(L,t_prime)
                        for y in N_prime.get(w,[]):
                                if (t_prime,y) not in Dist:
                                        Q.appendleft((y,d+1))
                t = t_prime
        return(Dist)



==> Code/Lib/vsplib.py <==
#%autoindent
import math,sys
from collections import deque
from lslib import read_link_stream,get_graph_neighborhood,get_graph_neighborhood_plus,ls_dist
from graphlib import graph_dist_sigma

# Volume operations.

def plusvol((q,d),(q_,d_)):
	q = float(q)
	q_ = float(q_)
	if d==d_:
		return (q+q_,d)
	elif d>d_:
		return (q,d)
	return (q_,d_)

def minusvol(v,(q,d)):
	q = float(q)
	return(plusvol(v,(-q,d)))

def divvol((q,d),(q_,d_)):
	q = float(q)
	q_ = float(q_)
	if d==d_:
		return float(q)/float(q_)
	assert d<d_
	return 0.

def timesvol((q,d),(q_,d_)):
	q = float(q)
	q_ = float(q_)
	return (q*q_,d+d_)

def VSP(L,(i,u),(j,v)):
	i = float(i)
	j = float(j)

	# number of paths in G_i
	N_i = get_graph_neighborhood(L,i)
	(_,sigma_i) = graph_dist_sigma(N_i,u)

	# if i==j then done
	if i==j:
		return (sigma_i.get(v,0.),0)

	# vol[(t,w)] will be the volume of shortest paths from (i,u) to (t,w).
	vol = {}

	for w in sigma_i:
		vol[(i,w)] = (sigma_i[w],0)

	# distances from (i,u) to all until time j
	Dist = ls_dist(L,(i,u),j)

	# compute the list of nodes reachable from (i,u) at each event time, ordered by distance
	reachable = {}
	for (t,w) in Dist:
		if t not in reachable:
			reachable[t] = []
		reachable[t].append((w,Dist[(t,w)]))
	for t in reachable:
		reachable[t].sort(key=lambda x: x[1])
		reachable[t] = [w for (w,_) in reachable[t]]

	# take pairs of consecutive event times in increasing order
	t = i
	for t_prime in [x for x in L.eventtimes if i<x and x<j]+[j]:
		assert t_prime>t
		N_prime = get_graph_neighborhood(L,t_prime)
               	N_plus = get_graph_neighborhood_plus(L,t)

		# process nodes w reachable at t_prime from (i,u) in increasing order of distance
		for w in reachable[t_prime]:
			# compute distances and sigma in the graph G_t^+, used in the formulae...
			(d_wplus,sigma_wplus) = graph_dist_sigma(N_plus,w)
			# ...and apply the formulae
			for x in d_wplus:
				if (t_prime,x) in Dist and (t,x) in Dist and (t_prime,w) in Dist and Dist[(t,x)]+d_wplus[x] == Dist[(t_prime,w)]:
					vol[(t_prime,w)] = plusvol(vol.get((t_prime,w),(0.,0)), timesvol(vol.get((t,x),(0.,0)), (sigma_wplus[x]*(t_prime-t)**d_wplus[x]/math.factorial(d_wplus[x]),d_wplus[x])))
			for y in N_prime.get(w,[]):
				if (t_prime,y) in Dist and Dist[(t_prime,w)] == Dist[(t_prime,y)]+1:
					vol[(t_prime,w)] = plusvol(vol.get((t_prime,w),(0.,0)),vol.get((t_prime,y),(0.,0)))
		t = t_prime

	# result
	return vol.get((j,v),(0.,0))



==> Code/Test/betweenness-test.py <==
#%autoindent
import sys
import os
sys.path.append(os.path.abspath("../Lib/"))
from lslib import read_link_stream
from latencylib import Latency_lists
from betweennesslib import PrevList,NextList,Contribution,Betweenness

def test_prev_next(filename,u,w,(s,a),val_prev,val_next):
	f = open(filename)
	L = read_link_stream(f)
	f.close()
	sys.stderr.write("%s %s %s (%g,%g):\n"%(filename,u,w,s,a))
	LL = Latency_lists(L,u)
	resu_prev = PrevList(L,u,w,(s,a),LL[w])
	resu_next = NextList(L,u,w,(s,a),LL[w])
	sys.stderr.write(" prev: "+str(resu_prev)+"\n")
	sys.stderr.write(" next: "+str(resu_next)+"\n")
	sys.stderr.flush()
	assert(resu_next == val_next)
	assert(resu_prev == val_prev)

test_prev_next('test6','a','b',(4.,4.),[],[])

test_prev_next('ex-prevlist','a','d',(15.,16.),[(0.0,(0.0,0))],[(72.0,(0.0,0)),(96.0,(1.0,1))])
test_prev_next('ex-prevlist','a','d',(24.,26.),[(15.0, (0.0, 0))],[(72.0, (0.0,0))])
test_prev_next('ex-prevlist','a','d',(31.,33.),[(24.0, (0.0, 0))],[(53.0, (0.0, 0)), (72.0, (1.0, 1))])
test_prev_next('ex-prevlist','a','d',(40.,42.),[(31.0, (0.0, 0))],[(53.0, (0.0, 0))])
test_prev_next('ex-prevlist','a','d',(51.,53.),[(31.0, (0.0, 0)), (24.0, (1.0, 1))],[(72.0, (0.0, 0))])
test_prev_next('ex-prevlist','a','d',(60.,65.),[(51.0, (0.0, 0))],[(72.0, (0.0, 0))])
test_prev_next('ex-prevlist','a','d',(71.,72.),[(15.0, (0.0, 0)), (0.0, (1.0, 1))],[(96.0, (0.0, 0))])
test_prev_next('ex-prevlist','a','d',(83.,87.),[(71.0, (0.0, 0))],[(96.0, (0.0, 0))])
test_prev_next('ex-prevlist','a','d',(96.,96.),[(0.0, (0.0, 0))],[(100.0, (0.0, 0))])

test_prev_next('ex-prevlist_bis','a','d',(15.,16.),[(0.0,(0.0,0))],[(35.0,(0.0,0))])
test_prev_next('ex-prevlist_bis','a','d',(24.,26.),[(15.0, (0.0, 0))],[(35.0, (0.0,0))])
test_prev_next('ex-prevlist_bis','a','d',(31.,33.),[(24.0, (0.0, 0))],[(35.0, (0.0, 0))])
test_prev_next('ex-prevlist_bis','a','d',(35.,35.),[(0., (0.0, 0))],[])
test_prev_next('ex-prevlist_bis','a','d',(36.,36.),[],[])
test_prev_next('ex-prevlist_bis','a','d',(37.,37.),[],[(68.,(0.,0)),(96.0, (1.0, 0)),(100.,(2.,0))])
test_prev_next('ex-prevlist_bis','a','d',(40.,42.),[(37.0, (0.,0))],[(53.0,(0.,0))])
test_prev_next('ex-prevlist_bis','a','d',(51.,53.),[(37.0, (0.0, 0))],[(68.0, (0.0, 0))])
test_prev_next('ex-prevlist_bis','a','d',(60.,65.),[(51.0, (0.0, 0))],[(68.0, (0.0, 0))])
test_prev_next('ex-prevlist_bis','a','d',(68.,68.),[(37.0, (0.0, 0))],[(96.0, (0.0, 0)),(100.,(1.,0))])
test_prev_next('ex-prevlist_bis','a','d',(71.,72.),[(68.0, (0.0, 0))],[(96.0, (0.0, 0))])
test_prev_next('ex-prevlist_bis','a','d',(83.,87.),[(71.0, (0.0, 0))],[(96.0, (0.0, 0))])
test_prev_next('ex-prevlist_bis','a','d',(96.,96.),[(68.0, (0.0, 0)),(37.,(1.,0))],[(100.0, (0.0, 0))])

test_prev_next('test9','a','d',(1.,3.),[(0., (0.0, 0))],[(6.,(0.,0)),(9.,(1.,0)),(12.,(2.,0)),(15.,(3.,0))])

sys.stderr.write("\nPrev/NextList: good!\n\n")

def test_contrib(filename,u,w,(t,v),val):
	f = open(filename)
	L = read_link_stream(f)
	f.close()
	sys.stderr.write("%s: contribution of %s and %s to the betweenness of (%g,%s): "%(filename,u,w,t,v))
	LL = Latency_lists(L,u)
	c = Contribution(L,u,w,(t,v),LL[w])
	sys.stderr.write(str(c)+", val: "+str(val)+"\n")
	sys.stderr.flush()
	assert(c == val)

test_contrib('test8','a','e',(2.,'b'),0.)
test_contrib('test8','a','e',(7.,'b'),0.)
test_contrib('test8','a','e',(3.5,'b'),6.)
test_contrib('test8','a','e',(5.,'b'),2.)
test_contrib('test8','a','e',(4.5,'c'),4.)
test_contrib('test8','a','e',(5.,'c'),4.)
test_contrib('test8','a','e',(5.5,'c'),2.)
test_contrib('test8','a','e',(10.,'c'),0.)
test_contrib('test8','a','e',(4.,'d'),0.)
test_contrib('test8','a','e',(6.,'d'),2.)
test_contrib('test8','a','e',(7.5,'d'),6.)
test_contrib('test8','a','e',(9.,'d'),0.)
test_contrib('test8','a','e',(8.,'e'),6.)
test_contrib('test8','a','e',(9.,'e'),0.)

test_contrib('test9','a','d',(2.5,'c'),1*3*1.+1*3*1./2+1*3*1./3+1*3*1./4)
test_contrib('test9','a','d',(5.5,'c'),3*3*1.+1*3*1./2+1*3*1./3+1*3*1./4+3*3*1./2+3*3*1./3)
test_contrib('test9','a','d',(8.5,'c'),3*3*1.+3*3*1./2+3*3*1./2+3*3*1./3+1*3*1./3+1*3*1./4)
test_contrib('test9','a','d',(11.5,'c'),3*3*1.+3*3*1./2+3*3*1./3+1*3*1./4)

test_contrib('test10','a','c',(2.,'b'),0.)

sys.stderr.write("\nContribution: good!\n\n")

sys.exit()

def test_betweenness(filename,t,v,val):
	f = open(filename)
	L = read_link_stream(f)
	f.close()
	resu = Betweenness(L,(t,v))
	sys.stderr.write("Betweenness of (%g,%s): %g\n"%(t,v,resu))
	assert(val==resu)

test_betweenness('ex-prevlist',10.,'c',20.)
test_betweenness('ex-prevlist',19.,'c',2.)
test_betweenness('ex-prevlist',3.14,'c',0.)

sys.stderr.write("\nAll good!\n\n")



==> Code/Test/latency-test.py <==
#%autoindent
import sys
import os
sys.path.append(os.path.abspath("../Lib/"))
from lslib import read_link_stream
from latencylib import Latency_lists

def test(filename,u,v,val):
	f = open(filename)
	L = read_link_stream(f)
	f.close()
	sys.stderr.write("%s %s %s:\n"%(filename,u,v))
	sys.stderr.flush()
	LL = Latency_lists(L,u)
        for w in sorted(L.V):
		sys.stderr.write(" %s -> %s: %s\n"%(u,w,str(sorted(LL[w]))))
	assert(LL[v]==val)

test('test0','a','b',[(5.,5.)])
test('test0','b','a',[(5.,5.)])

test('test1','a','a',[(4.,4.),(6.,6.)])
test('test1','a','b',[(4.,4.),(6.,6.)])

test('test6','a','b',[(3.,3.),(4.,4.),(5.,5.)])

test('ex-intro','a','e',[(2.,9.),(9.,16.),(16.,23.),(24.,30.)]) # expliciter dans l'article

test('ex-intro','b','a',[(1.,1.),(2.,2.),(5.,8.),(15.,15.),(16.,16.),(23.,23.),(24.,24.)]) # expliciter dans l'article
test('ex-intro','b','c',[(3.,3.),(5.,5.),(11.,11.),(14.,18.),(19.,19.),(22.,22.),(25.,25.),(27.,27.),(28.,28.)])
test('ex-intro','b','d',[(5.,6.),(12.,12.),(14.,14.),(19.,19.),(27.,27.),(28.,28.)])
test('ex-intro','b','e',[(5.,9.),(14.,16.),(19.,23.),(28.,30.)])

test('ex-prevlist','a','d',[(15.0, 16.0), (24.0, 26.0), (31.0, 33.0), (40.0, 42.0), (51.0, 53.0), (60.0, 65.0), (71.0, 72.0), (83.0, 87.0), (96.0, 96.0)])

test('ex-prevlist_bis','a','d',[(15.0, 16.0), (24.0, 26.0), (31.0, 33.0), (35.,35.),(36.,36.),(37.,37.),(40.0, 42.0), (51.0, 53.0), (60.0, 65.0),(68.,68.),(71.0, 72.0), (83.0, 87.0), (96.0, 96.0)])

sys.stderr.write("All good!\n")




==> Code/Test/vsp-test.py <==
#%autoindent
import sys
import os
sys.path.append(os.path.abspath("../Lib/"))
from lslib import read_link_stream
from vsplib import VSP

def test(filename,(i,u),(j,v),val):
	f = open(filename)
	L = read_link_stream(f)
	f.close()
	sys.stderr.write("%s (%g,%s) -> (%g,%s): "%(filename,i,u,j,v))
	sys.stderr.flush()
	vol = VSP(L,(i,u),(j,v))
	sys.stderr.write("(%g,%d)\n"%vol)
	assert(vol==val)

test('test0',(5.,'a'),(5.,'b'),(1.,0))
test('test0',(4.,'a'),(5.,'b'),(1.,0))
test('test0',(4.,'a'),(8.,'b'),(1.,0))
test('test0',(4.,'a'),(10.,'b'),(1.,0))
test('test0',(7.,'a'),(10.,'b'),(0.,0))

test('test1',(4.,'a'),(4.,'b'),(1.,0))
test('test1',(5.,'a'),(5.,'b'),(1.,0))
test('test1',(4.,'a'),(5.,'b'),(1.,1))
test('test1',(4.,'a'),(8.,'b'),(2.,1))
test('test1',(4.,'a'),(10.,'b'),(2.,1))
test('test1',(7.,'a'),(10.,'b'),(0.,0))

test('test2',(-1.,'a'),(0.5,'d'),(0.,0))
test('test2',(-1.,'a'),(1.,'d'),(0.5,2))
test('test2',(-1.,'a'),(1.5,'d'),(0.25,3))
test('test2',(-1.,'a'),(2.,'d'),(1.,0))
test('test2',(-1.,'a'),(3.,'d'),(1.,0))
test('test2',(-1.,'b'),(0.5,'d'),(0.,0))
test('test2',(-1.,'b'),(1.,'d'),(1.,1))
test('test2',(-1.,'b'),(1.5,'d'),(0.5,2))
test('test2',(-1.,'b'),(2.,'d'),(1.,2))
test('test2',(-1.,'b'),(3.,'d'),(1.,2))
test('test2',(0.,'a'),(1.,'c'),(.5,2))

test('test3',(0.,'a'),(5.6,'b'),(1.,1))
test('test3',(0.,'a'),(9.,'c'),(2.,2))
test('test3',(4.5,'a'),(9.,'c'),(1.,2))
test('test3',(5.,'a'),(9.,'c'),(2.,1))
test('test3',(4.,'a'),(7.,'c'),(1.,2))

#test('test4',(6,'a'),(7,'b'),(1.,1))
#test('test4',(7,'b'),(7,'c'),(1.,0))
test('test4',(3.,'a'),(6.,'c'),(0.5,2))
test('test4',(4.,'a'),(4.,'c'),(1.,0))
test('test4',(4.5,'a'),(4.5,'c'),(1.,0))
test('test4',(4.2,'a'),(4.7,'c'),(.125,2))
test('test4',(4.,'a'),(5.,'b'),(1.,1))
test('test4',(4.,'b'),(5.,'c'),(1.,1))
test('test4',(4.,'a'),(5.,'c'),(0.5,2))

test('test5',(3.,'a'),(5.,'c'),(2.,2))
test('test5',(3.,'a'),(3.,'c'),(1.,0))
test('test5',(4.,'a'),(4.,'c'),(1.,0))
test('test5',(5.,'a'),(5.,'c'),(1.,0))
test('test5',(3.,'a'),(5.,'d'),(2.**3/6,3))
test('test5',(3.,'a'),(6.,'d'),(2.**3/6+1.+2.,3))

test('ex-intro',(2.,'a'),(9.,'e'),(2.,2))
test('ex-intro',(9.,'a'),(16.,'e'),(2.,1))
test('ex-intro',(16.,'a'),(23.,'e'),(1.,0))
test('ex-intro',(24.,'a'),(30.,'e'),(5.5,2))

test('ex-intro',(0.,'a'),(9.,'e'),(2.,3))
test('ex-intro',(0.,'a'),(14.,'e'),(4.,4))

test('ex-intro',(9.,'d'),(16.,'e'),(2.,1))
test('ex-intro',(11.,'d'),(16.,'e'),(2.,0))

test('ex-intro',(0.,'a'),(17.,'e'),(2.,2))
test('ex-intro',(2.,'a'),(17.,'e'),(2.,1))
test('ex-intro',(3.,'a'),(17.,'e'),(2.,2))

test('ex-intro',(3.,'a'),(25.,'e'),(1.,3))
test('ex-intro',(1.5,'a'),(25.,'e'),(2.,3))

test('ex-intro',(21.,'a'),(32.,'e'),(5.5,4))
test('ex-intro',(21.,'a'),(32.,'e'),(5.5,4))
test('ex-intro',(14.,'a'),(32.,'e'),(17.,4))

# examples of the paper

test('ex-intro',(0.,'a'),(14.,'e'),(4.,4))
test('ex-intro',(4.,'a'),(17.,'e'),(2.,2))
test('ex-intro',(12.,'a'),(26.,'e'),(1.,2))
test('ex-intro',(20.,'a'),(32.,'e'),(5.5,4))

test('ex-intro',(0.,'a'),(18.,'e'),(2.,2))
test('ex-intro',(0.,'a'),(23.,'e'),(5.,2))
test('ex-intro',(0.,'a'),(26.,'e'),(3.,3))
test('ex-intro',(0.,'a'),(32.,'e'),(8.,3))

sys.stderr.write("All good!\n")



==> Code/betweenness.py <==
#%autoindent
import sys
import os
sys.path.append(os.path.abspath("Lib/"))
from betweennesslib import Betweenness
from lslib import read_link_stream

if len(sys.argv)!=4:
	sys.stderr.write("Usage: %s input_file t v\n"%(sys.argv[0]))
	sys.stderr.write("where input_file describes a link stream L=(T,V,E), t is a time in T and v a node in V.\n")
	sys.stderr.write("Output: the betweenness of (t,v) in L.\n")
	sys.exit()

L = read_link_stream(open(sys.argv[1]))
t = float(sys.argv[2])
v = sys.argv[3]

if t not in L.eventtimes:
	T = [x for x in L.eventtimes if x<t] + [t] + [x for x in L.eventtimes if x>t]
	L.eventtimes = T
b = Betweenness(L,(t,v))
sys.stdout.write("%g %s %g\n"%(t,v,b))



==> Code/betweenness_all.py <==
#%autoindent
import sys
import os
sys.path.append(os.path.abspath("Lib/"))
from betweennesslib import Betweenness
from lslib import read_link_stream

if len(sys.argv)!=3:
	sys.stderr.write("Usage: %s input_file n\n"%(sys.argv[0]))
	sys.stderr.write("where input_file describes a link stream L=(T,V,E) and n gives the number of time points per node.\n")
	sys.stderr.write("Output: a line of the form t v b for each v in V and each time t in T with timestep |T|/n, with b the betweenness of (t,v) in L.\n")
	sys.exit()

L = read_link_stream(open(sys.argv[1]))
nb_points = float(sys.argv[2])

increment = (L.omega-L.alpha)/nb_points
for v in sorted(L.V):
	t = L.alpha
	while t <= L.omega:
		b = Betweenness(L,(t,v))
               	sys.stdout.write("%g %s %g\n"%(t,v,b))
               	sys.stdout.flush()
		last_t = t
		t += increment
#	if str(last_t)!=str(L.omega):
#		t = L.omega
#		b = Betweenness(L,(t,v))
#               	sys.stdout.write("%g %s %g\n"%(t,v,b))
#               	sys.stdout.flush()



==> Code/latencylist.py <==
#%autoindent
import sys
import os
sys.path.append(os.path.abspath("Lib/"))
from lslib import read_link_stream
from latencylib import Latency_lists

if len(sys.argv)!=2:
	sys.stderr.write("Usage: %s u < ls.dat\n"%sys.argv[0])
	sys.exit(-1)
u = sys.argv[1]

L = read_link_stream(sys.stdin)

LL = Latency_lists(L,u)
for v in sorted(LL):
	print u,v,':',LL[v]
sys.exit()



==> Code/vsp.py <==
#%autoindent
import sys
import os
sys.path.append(os.path.abspath("Lib/"))
from lslib import read_link_stream
from vsplib import VSP

if len(sys.argv) != 5:
	sys.stderr.write("Computes the volume of shortest paths between two temporal nodes in a link stream.\n")
	sys.stderr.write("Usage: %s i u j v < ls.dat\n"%sys.argv[0])
	sys.stderr.write("where ls.dat is a file descrition of a link stream L=(T,V,E),\n")
        sys.stderr.write("u and v are two nodes in V, and i and j are two timestamps in T.\n")
	sys.exit(-1)

i = float(sys.argv[1])
u = sys.argv[2]
j = float(sys.argv[3])
v = sys.argv[4]

L = read_link_stream(sys.stdin)
assert i<=L.omega and i>=L.alpha
assert j<=L.omega and j>=L.alpha
assert u in L.V and v in L.V

sys.stderr.write("VSP (%g,%s) -> (%g,%s): "%(i,u,j,v))
sys.stderr.flush()
vol = VSP(L,(i,u),(j,v))
sys.stderr.write("(%g,%d)\n"%vol)
sys.stdout.write("(%g,%d)\n"%vol)



==> Figures/Drawing.py <==
# coding: utf-8
# TODO
# Nettoyage vieux code / Commentaires code
# Documentation
# Remplacer les print(...\n)
# Gestion des erreurs (noeud non ajouté...)

import sys


def drange(start, stop, step):
    r = start
    while r <= stop:
        yield r
        r += step

class Drawing:

    alpha = 0.0
    omega = 0.0
    discrete = -1

    time_unit = 500
    node_unit = 600
    offset_x = 3450
    offset_y = 2250
    
    num_node_intervals = 0
    # Is incremented by one if time marks are used too
    num_time_intervals = 0
    num_parameters = 0
    totalval_parameters = 0

    first_node = ""

    nodes = {}
    node_cpt = 1

    colors = {}
    color_cpt = 31


    def __init__(self, alpha=0.0, omega=10.0, time_width=500, discrete=0):
        print("""#FIG 3.2  Produced by xfig version 3.2.5b\n\
Landscape\n\
Center\n\
Inches\n\
Letter\n\
100.00\n\
Single\n\
-2\n\
1200 2\n""")

        self.alpha = float(alpha)
        self.omega = float(omega)
        self.time_unit = time_width
        self.discrete = discrete

        self.linetype = 2

        # Useful predefined colors
        self.addColor("grey", "#888888")



    def setLineType(def_linetype):
        self.linetype = def_linetype

    def addColor(self, name, hex):
        self.color_cpt += 1
        self.colors[name] = self.color_cpt

        print("0 " + str(self.color_cpt) + " " + str(hex))

    def addNode(self, u, times=[], color=0, linetype=None):
        if self.discrete > 0:
            self.addDiscreteNode(u, times, color)
        else:
            self.addContinuousNode(u, times, color, linetype)

    def addDiscreteNode(self, u, times=[], color="grey", width=1):

        if color in self.colors:
            color = self.colors[color]

        if self.node_cpt == 1:
            self.first_node = u

        self.node_cpt += 1
        self.nodes[u] = self.node_cpt

        print("4 0 " + str(color) + " 50 -1 0 30 0.0000 4 135 120 " + str(self.offset_x + int(self.alpha * self.time_unit) - 400) + " " + str(self.offset_y + 125 + int(self.node_cpt * self.node_unit)) + " " + str(u) + "\\001")

        
        if len(times) == 0:
            for i in drange(self.alpha, self.omega, self.discrete):
                print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + self.nodes[u]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")
        else:
            for (i,j) in times:
                for x in drange(i, j, self.discrete):
                    print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(x * self.time_unit)) + " " + str(self.offset_y + self.nodes[u]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")



    def addContinuousNode(self, u, times=[], color=0, linetype=None):
        """ nodeId : identifiant du noeud
            times : suite d'intervalles de temps ou le noeud est actif
        """

        if linetype is None:
            linetype = self.linetype

        if color in self.colors:
            color = self.colors[color]

        if self.node_cpt == 1:
            self.first_node = u

        self.node_cpt += 1
        self.nodes[u] = self.node_cpt

        print("4 0 " + str(color) + " 50 -1 0 30 0.0000 4 135 120 " + str(self.offset_x + int(self.alpha * self.time_unit) - 400) + " " + str(self.offset_y + 125 + int(self.node_cpt * self.node_unit)) + " " + str(u) + "\\001")

        if len(times) == 0:
            print("""2 1 """ + str(linetype) + """ 2 """ + str(color) + """ 7 50 -1 -1 6.000 0 0 7 0 0 2\n \
          """ + str(self.offset_x + int(self.alpha * self.time_unit)) + """ """ + str(self.offset_y + int(self.node_cpt * self.node_unit)) + """ """ + str(self.offset_x + int(self.omega * self.time_unit)) + """ """ + str(self.offset_y + int(self.node_cpt * self.node_unit)))
        else:
            for (i,j) in times:
                print("""2 1 """ + str(linetype) + """ 2 """ + str(color) + """ 7 50 -1 -1 6.000 0 0 7 0 0 2\n \
          """ + str(self.offset_x + int(i* self.time_unit)) + """ """ + str(self.offset_y + int(self.node_cpt * self.node_unit)) + """ """ + str(self.offset_x + int(j * self.time_unit)) + """ """ + str(self.offset_y + int(self.node_cpt * self.node_unit)))

    def addLink(self, u, v, b, e, curving=0.0, color=0, height=0.5, width=3):
        if self.discrete > 0:
            self.addDiscreteLink(u, v, b, e, curving, color, height, width)
        else:
            self.addContinuousLink(u, v, b, e, curving, color, height, width)

    def addDiscreteLink(self, u, v, b, e, curving=0.0, color=0, height=0.5, width=3):
        if color in self.colors:
            color = self.colors[color]
        if self.nodes[u] > self.nodes[v]:
            (u,v) = (v,u)
        for i in drange(b,e, self.discrete):
            # Draw circles for u and v
            print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + self.nodes[u]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")
            print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + self.nodes[v]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")
            
            # Link them
            x1, y1 = self.offset_x + int(i * self.time_unit), self.offset_y + self.nodes[u]*self.node_unit
            x2 = self.offset_x + int((i + curving) * self.time_unit)
            y2 = int((self.offset_y + self.nodes[v]*self.node_unit) - 0.5 * (self.nodes[v]-self.nodes[u]) * self.node_unit) 
            x3 = self.offset_x + int(i * self.time_unit)
            y3 = self.offset_y + self.nodes[v]*self.node_unit

            sys.stdout.write("3 2 0 " + str(width) + " " + str(color) + " 7 50 -1 -1 0.000 0 0 0 3\n")
            sys.stdout.write("%s %s %s %s %s %s\n" % (x1, y1, x2, y2, x3, y3))
            sys.stdout.write("0.000 -1.000 0.000\n")

            numnodes = abs(self.nodes[u] - self.nodes[v])


    def addContinuousLink(self, u, v, b, e, curving=0.0, color=0, height=0.5, width=3):
        if color in self.colors:
            color = self.colors[color]
        if self.nodes[u] > self.nodes[v]:
            (u,v) = (v,u)

        # Draw circles for u and v
        print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[u]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")
        print("1 3 0 " + str(width) + " " + str(color) + " " + str(color) + " 49 -1 20 0.000 1 0.0000 " + str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[v]*self.node_unit) + " 45 45 -6525 -2025 -6480 -2025")
        
        # Link them
        x1, y1 = self.offset_x + int(b * self.time_unit), self.offset_y + self.nodes[u]*self.node_unit
        x2 = self.offset_x + int((b + curving) * self.time_unit)
        y2 = int((self.offset_y + self.nodes[v]*self.node_unit) - 0.5 * (self.nodes[v]-self.nodes[u]) * self.node_unit) 
        x3 = self.offset_x + int(b * self.time_unit)
        y3 = self.offset_y + self.nodes[v]*self.node_unit

        sys.stdout.write("3 2 0 " + str(width) + " " + str(color) + " 7 50 -1 -1 0.000 0 0 0 3\n")
        sys.stdout.write("%s %s %s %s %s %s\n" % (x1, y1, x2, y2, x3, y3))
        sys.stdout.write("0.000 -1.000 0.000\n")

        numnodes = abs(self.nodes[u] - self.nodes[v])

        # Add duration
        print("2 1 0 " + str(width) + " " + str(color) + " 7 50 -1 -1 0.000 0 0 -1 0 0 2")
        print(str(self.offset_x + int((b + curving) * self.time_unit)) + " " + str(self.offset_y + int(self.nodes[u]*self.node_unit + (numnodes*self.node_unit*height))) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + self.nodes[v]*self.node_unit - (numnodes*self.node_unit*(1-height))))

    def addNodeCluster(self, u, times=[], color=0, width=200):

        margin = int(width / 2)

        if color in self.colors:
            color = self.colors[color]        

        if len(times) == 0:
            times = [(self.alpha, self.omega)]

        for (i,j) in times:
            (x1, y1) = ( self.offset_x + int(i * self.time_unit), self.offset_y + int(self.nodes[u]*self.node_unit) - margin )
            (x2, y2) = ( self.offset_x + int(j * self.time_unit), self.offset_y + int(self.nodes[u]*self.node_unit) - margin ) 
            (x3, y3) = ( self.offset_x + int(j * self.time_unit), self.offset_y + int(self.nodes[u]*self.node_unit) + margin ) 
            (x4, y4) = ( self.offset_x + int(i*self.time_unit), self.offset_y + int(self.nodes[u]*self.node_unit) + margin ) 

            print("2 2 0 0 0 " + str(color) + " 51 -1 20 0.000 0 0 -1 0 0 5")
            print(str(x1) + " " + str(y1) + " " + str(x2) + " " + str(y2) + " " + str(x3) + " " + str(y3) + " " + str(x4) + " " + str(y4) + " " + str(x1) + " " + str(y1))

    def addParameter(self, letter, value, color=0, width=1):
        if color in self.colors:
            color = self.colors[color]

        # Place at top? Confusing with time intervals...
        pos_segment_y = self.offset_y + (self.nodes[self.first_node] * self.node_unit) - (150 * self.num_time_intervals) - 400
        # Place at bottom instead? Then needs to be written last.
        # pos_segment_y = self.offset_y + self.node_cpt * self.node_unit + 2*self.node_unit

        if self.num_parameters == 0:
            paramoffset = 0
        else:
            paramoffset = 200

        print("2 1 " + str(color) + " " + str(width) + " 0 7 50 -1 -1 0.000 0 0 -1 1 1 2")
        print("13 1 1.00 60.00 120.00")
        print("13 1 1.00 60.00 120.00")
        print(str(self.offset_x + (self.totalval_parameters * self.time_unit  + (self.num_parameters * paramoffset))) + " " + str(pos_segment_y) + " " + str(self.offset_x + int(value * self.time_unit) + (self.totalval_parameters * self.time_unit + (self.num_parameters * paramoffset))) + " " + str(pos_segment_y))

        valtocenter = int(value * self.time_unit / 2) - (200 + (50 * max(int(value) - 2, 0))) 

        print("4 0 0 50 -1 32 14 0.0000 4 180 375 " + str(self.offset_x + (self.totalval_parameters * self.time_unit + int(self.num_parameters * paramoffset)) + valtocenter)  + " " + str(pos_segment_y - 150)  + " " + str(letter) + " = " + str(value) + "\\001")
        self.totalval_parameters += value
        self.num_parameters += 1

    def addNodeIntervalMark(self, u, v, color=0, width=1):
        if color in self.colors:
            color = self.colors[color]

        pos_segment_x = self.offset_x - (150 * self.num_node_intervals) - 600

        print("2 1 " + str(color) + " " + str(width) + " 0 7 50 -1 -1 0.000 0 0 -1 1 1 2")
        print("13 1 1.00 60.00 120.00")
        print("13 1 1.00 60.00 120.00")
        print(str(pos_segment_x) + " " + str(self.offset_y + self.nodes[u] * self.node_unit) + " " + str(pos_segment_x) + " " + str(self.offset_y + self.nodes[v] * self.node_unit))
        self.num_node_intervals += 1


    def addTimeNodeMark(self, t, v, color=0, width=2, depth=49):
        if color in self.colors:
            color = self.colors[color]

        print("2 1 0 "+ str(width) + " " + str(color) + " 7 " + str(depth) + " -1 -1 0.000 0 0 -1 0 0 2")
        print(str(self.offset_x + int(t * self.time_unit) - 50 ) + " " + str(self.offset_y + self.nodes[v]*self.node_unit - 50) + " " + str(self.offset_x + int(t * self.time_unit) + 50 ) + " " + str(self.offset_y + self.nodes[v]*self.node_unit + 50))

        print("2 1 0 "+ str(width) + " " + str(color) + " 7 " + str(depth) + " -1 -1 0.000 0 0 -1 0 0 2")
        print(str(self.offset_x + int(t * self.time_unit) - 50 ) + " " + str(self.offset_y + self.nodes[v]*self.node_unit + 50) + " " + str(self.offset_x + int(t * self.time_unit) + 50 ) + " " + str(self.offset_y + self.nodes[v]*self.node_unit - 50))

    def addTimeIntervalMark(self, b, e, color=0, width=1):
        pos_segment_y = self.offset_y + (self.nodes[self.first_node] * self.node_unit) - (100 * self.num_time_intervals) - 200

        print("2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 1 2")
        print("13 1 1.00 60.00 120.00")
        print("13 1 1.00 60.00 120.00")
        print(str(self.offset_x + b * self.time_unit) + " " + str(pos_segment_y) + " " + str(self.offset_x + (e * self.time_unit)) + " " + str(pos_segment_y))
        self.num_time_intervals += 1

    def addPath(self, path, start, end, gamma=0, color=0, width=1, depth=51):

        if color in self.colors:
            color = self.colors[color]
        
        t0 = path[0][0]
        u0 = path[0][1]
        xi = self.offset_x + int(start * self.time_unit)
        yi = self.offset_y + self.nodes[u0] * self.node_unit
            
        xj = self.offset_x + int((t0) * self.time_unit) 
        yj = self.offset_y + self.nodes[u0] * self.node_unit


        coords = [(xi,yi), (xj,yj)]

        for (t,u,v) in path:
            xi = self.offset_x + int(t * self.time_unit)
            yi = self.offset_y + self.nodes[u] * self.node_unit
            
            xj = self.offset_x + int((t + gamma) * self.time_unit) 
            yj = self.offset_y + self.nodes[v] * self.node_unit
            
            coords.append((xi,yi))
            coords.append((xj,yj))

        tk = path[-1][0]
        vk = path[-1][2]
        xi = self.offset_x + int(tk * self.time_unit)
        yi = self.offset_y + self.nodes[vk] * self.node_unit
            
        xj = self.offset_x + int((end) * self.time_unit) 
        yj = self.offset_y + self.nodes[vk] * self.node_unit
        coords.append((xi,yi))
        coords.append((xj,yj))

        print("2 1 0 " + str(width) + " " + str(color) + " 7 " + str(depth) + " -1 -1 0.000 0 0 -1 0 0 " + str(len(coords)))
        print(" ".join([ " ".join(map(str, i)) for i in coords ] ))

    def addRectangle(self, u, v, b, e, width=100, depth=51, color=0, border="", bordercolor=0, borderwidth=2):
        
        margin = int(width/2)

        if color in self.colors:
            color = self.colors[color]
        if bordercolor in self.colors:
            bordercolor = self.colors[bordercolor]

        # Print border lrtb (if any)
        if "l" in border:
            print("2 1 0 " + str(borderwidth) + " " + str(bordercolor) + " 7 48 -1 -1 0.000 0 0 -1 0 0 2")
            print(str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[u] * self.node_unit - margin) + " " + str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[v] * self.node_unit + margin) + "\n")
        if "r" in border:
            print("2 1 0 " + str(borderwidth) + " " + str(bordercolor) + " 7 48 -1 -1 0.000 0 0 -1 0 0 2")
            print(str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + self.nodes[u] * self.node_unit - margin) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + self.nodes[v] * self.node_unit + margin) + "\n")
        if "t" in border:
            print("2 1 0 " + str(borderwidth) + " " + str(bordercolor) + " 7 48 -1 -1 0.000 0 0 -1 0 0 2")
            print(str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[u] * self.node_unit - margin) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + self.nodes[u] * self.node_unit - margin))
        if "b" in border:
            print("2 1 0 " + str(borderwidth) + " " + str(bordercolor) + " 7 48 -1 -1 0.000 0 0 -1 0 0 2")
            print(str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + self.nodes[v] * self.node_unit + margin) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + self.nodes[v] * self.node_unit + margin))

        if color > -1:
            # Print rectangle
            print("2 2 0 0 0 " + str(color) + " " + str(depth) + " -1 20 0.000 0 0 -1 0 0 5")
            print(str(self.offset_x + int(b * self.time_unit)) + " " + str(self.offset_y + int(self.nodes[u]*self.node_unit) - margin) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + int(self.nodes[u]*self.node_unit) - margin) + " " + str(self.offset_x + int(e * self.time_unit)) + " " + str(self.offset_y + int(self.nodes[v]*self.node_unit) + margin) + " " + str(self.offset_x + int(b*self.time_unit)) + " " + str(self.offset_y + int(self.nodes[v]*self.node_unit) + margin) + " " + str(self.offset_x + int(b*self.time_unit)) + " " + str(self.offset_y + int(self.nodes[u]*self.node_unit) - margin) )

    def addTime(self, t, label="", width=1, font=12, color=0):
        # Possibilite de changer le type de ligne, la couleur, etc.
        if self.num_time_intervals == 0:
            self.num_time_intervals = 1

        if color in self.colors:
            color = self.colors[color]

        linetype = 1

        print("""2 1 """ + str(linetype) + """ """ + str(width) + """  """ + str(color) + """ 7 50 -1 -1 2.000 0 0 7 0 0 2\n \
          """ + str(self.offset_x + int(t * self.time_unit)) + """ """ + str(self.offset_y + int(2 * self.node_unit - 150)) + """ """ + str(self.offset_x + int(t * self.time_unit)) + """ """ + str(self.offset_y + int(self.node_cpt * self.node_unit + 300)))

        # Add label if any
        print("4 0 " + str(color) + " 50 -1 0 " + str(font) + " 0.0000 4 135 120 " + str(self.offset_x + int(t * self.time_unit) - (2 * font * len(label))) + " " + str(self.offset_y - 175 + int(2 * self.node_unit)) + " " + str(label) + "\\001")

    def addTimeLine(self, ticks=1, marks=None):
        timeline_y = self.node_cpt * self.node_unit + int(self.node_unit / 2)
        
        vals = []
        i = self.alpha
        while i < self.omega:
            if (i).is_integer():
                vals.append((int(i),int(i)))
            else:
                vals.append((i,i))
            i = i+ticks
        
        if marks is not None:
            # Ajouter/remplacer les valeurs (t, v)
            for (t,v) in marks:
                found = False
                for x in range(0, len(vals)):
                    if vals[x][0] == t:
                        vals[x] = (t,v)
                        found = True
                if not found:
                    vals.append((t,v))

        # Time arrow
        if self.discrete > 0:
            start, end = self.omega - 0.5, self.omega
        else:
            start, end = self.alpha, self.omega     

        print("2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2")
        print("1 1 1.00 60.00 120.00")
        print(str(self.offset_x + int(start * self.time_unit)) + " " + str(self.offset_y + timeline_y) + " " + str(self.offset_x + int(end * self.time_unit)) + " " + str(self.offset_y + timeline_y))

        # Time ticks
        for (i,j) in vals:
            print("2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 0 0 2")
            print(str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + timeline_y) + " " + str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + timeline_y + 30))
            if i < self.omega - 1:
                print("4 1 0 50 -1 0 20 0.0000 4 135 120 " + str(self.offset_x + int(i * self.time_unit)) + " " + str(self.offset_y + timeline_y + 250) + " " + str(j) + "\\001")

        # Write "time"
        print("4 2 0 50 -1 0 20 0.0000 4 135 120 " + str(self.offset_x + int(self.omega * self.time_unit)) + " " + str(self.offset_y + timeline_y + 250) + " time\\001")

    def __del__(self):
        # Adds white rectangle in background around first node (for EPS bounding box)
        self.addRectangle(self.first_node, self.first_node, self.alpha, self.omega, width=300,depth=60, color=7)

# main
if __name__ == '__main__':

    # s = Drawing()
    # s = Drawing(alpha=0, omega=10)
    s = Drawing(alpha=0, omega=10)

    s.addColor("grey", "#888888")
    s.addColor("red", "#ff0000")

    s.addNode("u")
    s.addNode("v")
    s.addNode("x")

    # s.addNodeCluster("u", [(0.5,2)], color=11, width=200)
    # s.addNodeCluster("v", color=11)
    s.addRectangle("u", "v", 4, 6, color=12)
    # s.addNodeCluster("u", [(6,7.5)], color="red")

    s.addLink("u", "v", 1.5, 6, curving=0.2)
    s.addLink("v", "x", 3, 5)

    s.addPath([(2, "u", "v"), (4, "v", "x")], 1, 9, width=5, color=11)

    # s.addLink("u", "v", 1, 4, height=0.25)
    # s.addLink("u", "v", 5, 7)
    # s.addLink("v", "x", 3, 4)

    # s.addTimeLine(ticks=2, marks=[(2, "a"), (2.5, "c"), (5, "t"), (6, "b")])
    s.addTimeLine(ticks=2)


==> Figures/ex-intro.py <==
from Drawing import *

s = Drawing(alpha=0, omega=32)

s.addColor("tPink", "#FF9896") # 255, 152,150

s.addNode("a")
s.addNode("b")
s.addNode("c")
s.addNode("d")
s.addNode("e")

s.addLink("a", "b", 1, 2)
s.addLink("b", "c", 3, 5)
s.addLink("c", "d", 6, 7)
s.addLink("d", "e", 9, 11)

s.addLink("a", "c", 8, 9, height=0.40)
s.addLink("b", "c", 11, 11)
s.addLink("b", "d", 12, 14, height=0.40)
s.addLink("d", "e", 16, 16)

s.addLink("a", "b", 15, 16)
s.addLink("b", "c", 19, 22)
s.addLink("c", "d", 18, 19)
s.addLink("d", "e", 23, 24)


s.addLink("a", "b", 23, 24)
s.addLink("b", "c", 25, 28)
s.addLink("c", "d", 27, 29)
s.addLink("d", "e", 30, 31)

s.addTimeNodeMark(0,"a",color="tPink",width=4)
s.addTimeNodeMark(32,"e",color="tPink",width=4)

#s.addPath([(2,"d","b"), (3,"b","a"), (5, "a", "c")], 2, 5, color=11, width=6)

s.addTimeLine(ticks=2)

